Information Extraction of Clinical Trial Eligibility Criteria

Clinical trials predicate subject eligibility on a diversity of criteria ranging from patient demographics to food allergies. Trials post their requirements as semantically complex, unstructured free-text. Formalizing trial criteria to a computer-interpretable syntax would facilitate eligibility determination. In this paper, we investigate an information extraction (IE) approach for grounding criteria from trials in ClinicalTrials(dot)gov to a shared knowledge base. We frame the problem as a novel knowledge base population task, and implement a solution combining machine learning and context free grammar. To our knowledge, this work is the first criteria extraction system to apply attention-based conditional random field architecture for named entity recognition (NER), and word2vec embedding clustering for named entity linking (NEL). We release the resources and core components of our system on GitHub at https://github.com/facebookresearch/Clinical-Trial-Parser. Finally, we report our per module and end to end performances; we conclude that our system is competitive with Criteria2Query, which we view as the current state-of-the-art in criteria extraction.

==> anc/evaluation.tsv <==
nct_id	variable_type	section	original_text	processed_text	domain	slot_text	processed_slot_text	ner_score	grounded_concept	extracted_relation	ner_eval	nel_eval	re_eval
NCT00097734	entity	exclusion	- Antibiotic therapy in the two weeks prior to the start of the study	– antibiotic therapy in the two weeks prior to the start of the study \	treatment	– antibiotic therapy in the	antibiotic therapy	0.88910672	[{"concept":"anti-bacterial agents","ids":["D27.505.954.122.085"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00097734	attribute	inclusion	- At least three of the following signs or symptoms of an acute attack of sigmoid diverticulitis must be present: *Fever (body temperature > 38¬∞C, sublingual), *Abdominal tenderness, *Leukocytosis (leukocytes > 10,000/¬µl) and left shift of the differential blood count (>1% band forms), *Elevated CRP (> 20 mg/l)	– at least three of the following signs or symptoms of an acute attack of sigmoid diverticulitis must be present : * fever ( body temperature ≻ @DIGITS °c , sublingual ) , * abdominal tenderness , * leukocytosis ( leukocytes ≻ @DIGITS / µl ) and left shift of the differential blood count ( ≻ @DIGITS % band forms ) , * elevated crp ( ≻ @DIGITS mg / l ) \	clinical_variable			1	[{"concept":"body_temperature","ids":["X50"],"source":"cfg"}]	{"unit":"c","lower":{"incl":false,"value":"38"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT00097734	entity	exclusion	- Complications of sigmoid diverticulitis leading to an immediate indication for surgery	– complications of sigmoid diverticulitis leading to an immediate indication for surgery \	treatment	for surgery \	surgery	0.95098089	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00097734	entity	exclusion	- Complications of sigmoid diverticulitis leading to an immediate indication for surgery	– complications of sigmoid diverticulitis leading to an immediate indication for surgery \	chronic_disease	sigmoid diverticulitis leading	sigmoid diverticulitis leading	0.51669929	[{"concept":"sigmoid disease","ids":["C06.405.469.158.850"],"source":"grounded_mv_slots"},{"concept":"diverticulitis","ids":["C06.405.205.282.500"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Incorrect
NCT00097734	entity	exclusion	- Contraindication for the use of the study medication or other beta-lactam antibiotics, e.g. patients with advanced renal impairment or patients requiring hemodialysis	– contraindication for the use of the study medication or other beta - lactam antibiotics , e.g. patients with advanced renal impairment or patients requiring hemodialysis \	treatment	e.g.	e g	0.8368788	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00097734	entity	exclusion	- Contraindication for the use of the study medication or other beta-lactam antibiotics, e.g. patients with advanced renal impairment or patients requiring hemodialysis	– contraindication for the use of the study medication or other beta - lactam antibiotics , e.g. patients with advanced renal impairment or patients requiring hemodialysis \	treatment	other beta - lactam antibiotics	beta lactam antibiotics	0.8368788	[{"concept":"beta-lactams","ids":["D02.065.589.099","D02.886.108","D03.633.100.300"],"source":"embedding_grounded_mv_slots"},{"concept":"anti-bacterial agents","ids":["D27.505.954.122.085"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Incorrect
NCT00097734	entity	exclusion	- Contraindication for the use of the study medication or other beta-lactam antibiotics, e.g. patients with advanced renal impairment or patients requiring hemodialysis	– contraindication for the use of the study medication or other beta - lactam antibiotics , e.g. patients with advanced renal impairment or patients requiring hemodialysis \	treatment	requiring hemodialysis \	hemodialysis	0.84055114	[{"concept":"renal dialysis","ids":["E02.870.300","E02.912.800"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00097734	entity	exclusion	- Contraindication for the use of the study medication or other beta-lactam antibiotics, e.g. patients with advanced renal impairment or patients requiring hemodialysis	– contraindication for the use of the study medication or other beta - lactam antibiotics , e.g. patients with advanced renal impairment or patients requiring hemodialysis \	treatment	study medication	medication	0.7220629	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00097734	entity	exclusion	- Contraindication for the use of the study medication or other beta-lactam antibiotics, e.g. patients with advanced renal impairment or patients requiring hemodialysis	– contraindication for the use of the study medication or other beta - lactam antibiotics , e.g. patients with advanced renal impairment or patients requiring hemodialysis \	chronic_disease	advanced renal impairment	advanced renal impairment	0.92997911	[{"concept":"renal insufficiency","ids":["C13.351.968.419.780"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00097734	entity	inclusion	- CT evidence of wall thickening in the sigmoid intestine	– ct evidence of wall thickening in the sigmoid intestine \	treatment	– ct evidence of	ct evidence	0.79519366	[{"concept":null,"ids":null,"source":"embedding_grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00097734	entity	inclusion	- CT evidence of wall thickening in the sigmoid intestine	– ct evidence of wall thickening in the sigmoid intestine \	chronic_disease	wall thickening in the	wall thickening	0.70444511	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00097734	entity	inclusion	- Decision in favor of conservative therapy on the basis of the case history and diagnosis	– decision in favor of conservative therapy on the basis of the case history and diagnosis \	treatment	of conservative therapy on the	conservative therapy	0.93189887	[{"concept":"conservative treatment","ids":["E02.197"],"source":"grounded_mv_slots"},{"concept":"conservative treatment","ids":["E02.197"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Incorrect
NCT00097734	entity	exclusion	- Each patient can be enrolled only once in the study	– each patient can be enrolled only once in the study	treatment	– each	each	0.33207458	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00097734	entity	inclusion	- Evidence of sigmoid diverticulitis by contrast enema	– evidence of sigmoid diverticulitis by contrast enema \	chronic_disease	of sigmoid diverticulitis by contrast	sigmoid diverticulitis contrast	0.81959416	[{"concept":"sigmoid disease","ids":["C06.405.469.158.850"],"source":"grounded_mv_slots"},{"concept":"diverticulitis","ids":["C06.405.205.282.500"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00097734	entity	exclusion	- Female patients who are pregnant or nursing or who could become pregnant during the study	– female patients who are pregnant or nursing or who could become pregnant during the study \	pregnancy	who could become pregnant during the	become pregnant during	0.85984632	[{"concept":"pregnant","ids":["PG01"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00097734	entity	exclusion	- Female patients who are pregnant or nursing or who could become pregnant during the study	– female patients who are pregnant or nursing or who could become pregnant during the study \	pregnancy	who are pregnant	pregnant	0.89140174	[{"concept":"pregnant","ids":["PG01"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00097734	entity	exclusion	- Female patients who are pregnant or nursing or who could become pregnant during the study	– female patients who are pregnant or nursing or who could become pregnant during the study \	pregnancy	nursing	nursing	0.89140174	[{"concept":"breastfeeding","ids":["PG02"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00097734	entity	exclusion	- Female patients who are pregnant or nursing or who could become pregnant during the study	– female patients who are pregnant or nursing or who could become pregnant during the study	gender	– female patients who are	female	0.97609334	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00097734	entity	exclusion	- Participation in another clinical study or use of another study drug within the four weeks prior to enrollment in the study or use of another drug during the study	– participation in another clinical study or use of another study drug within the four weeks prior to enrollment in the study or use of another drug during the study \	treatment	in ano the	ano	0.57685916	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00097734	entity	exclusion	- Participation in another clinical study or use of another study drug within the four weeks prior to enrollment in the study or use of another drug during the study	– participation in another clinical study or use of another study drug within the four weeks prior to enrollment in the study or use of another drug during the study \	treatment	another study drug	another drug	0.52107544	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00097734	entity	exclusion	- Participation in another clinical study or use of another study drug within the four weeks prior to enrollment in the study or use of another drug during the study	– participation in another clinical study or use of another study drug within the four weeks prior to enrollment in the study or use of another drug during the study \	treatment	another clinical study	another clinical	0.50267097	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00097734	entity	exclusion	- Patients on immunosuppressants	– patients on immunosuppressants \	treatment	on immunosuppressants \	immunosuppressants	0.99264684	[{"concept":"immunosuppressive agents","ids":["D27.505.696.477.656"],"source":"grounded_mv_slots"},{"concept":"immunosuppressive agents","ids":["D27.505.696.477.656"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00097734	entity	exclusion	- Patients with a hematologic/oncologic disease (leukemia, lymphoma)	– patients with a hematologic / oncologic disease ( leukemia , lymphoma ) \	chronic_disease	a hematologic /	hematologic	0.37985229	[{"concept":"hematopoietic system diseases","ids":["C15.378"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00097734	entity	exclusion	- Patients with a hematologic/oncologic disease (leukemia, lymphoma)	– patients with a hematologic / oncologic disease ( leukemia , lymphoma ) \	cancer	oncologic disease ( leukemia	oncologic leukemia	0.56953616	[{"concept":"leukemia","ids":["C04.557.337"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00097734	entity	exclusion	- Patients with a hematologic/oncologic disease (leukemia, lymphoma)	– patients with a hematologic / oncologic disease ( leukemia , lymphoma ) \	cancer	lymphoma ) \	lymphoma	0.94473701	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00097734	entity	exclusion	- Patients with an advanced incurable disease	– patients with an advanced incurable disease \	chronic_disease	advanced incurable disease \	advanced incurable	0.79545259	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00097735	attribute	inclusion	- At least three of the following signs or symptoms of an acute attack of sigmoid diverticulitis must be present: *Fever (body temperature > 38¬∞C, sublingual), *Abdominal tenderness, *Leukocytosis (leukocytes > 10,000/¬µl) and left shift of the differential blood count (>1% band forms), *Elevated CRP (> 20 mg/l)	– at least three of the following signs or symptoms of an acute attack of sigmoid diverticulitis must be present : * fever ( body temperature ≻ @DIGITS °c , sublingual ) , * abdominal tenderness , * leukocytosis ( leukocytes ≻ @DIGITS / µl ) and left shift of the differential blood count ( ≻ @DIGITS % band forms ) , * elevated crp ( ≻ @DIGITS mg / l ) \	clinical_variable			1	[{"concept":"wbc","ids":["X94"],"source":"cfg"}]	{"unit":"cells/ul","lower":{"incl":false,"value":"10000"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT00174525	attribute	inclusion	- Age from 50 to 85 years, inclusive	– age from @DIGITS to @DIGITS years , inclusive \	clinical_variable			1	[{"concept":"age","ids":["X57"],"source":"cfg"}]	{"unit":"year","lower":{"incl":true,"value":"50"},"upper":{"incl":true,"value":"85"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT00174525	entity	exclusion	- Anticonvulsants, anti-Parkinson's, anticoagulant, or narcotic medications	– anticonvulsants , anti - parkinson ' s , anticoagulant , or narcotic medications \	treatment	or narcotic medications \	narcotic medications	0.98195533	[{"concept":"narcotics","ids":["D27.505.696.277.600","D27.505.696.663.850.014.760","D27.505.954.427.040.550","D27.505.954.427.210.600"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00174525	entity	exclusion	- Anticonvulsants, anti-Parkinson's, anticoagulant, or narcotic medications	– anticonvulsants , anti - parkinson ' s , anticoagulant , or narcotic medications \	treatment	anti - parkinson ' s	anti parkinson s	0.96297636	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00174525	entity	exclusion	- Anticonvulsants, anti-Parkinson's, anticoagulant, or narcotic medications	– anticonvulsants , anti - parkinson ' s , anticoagulant , or narcotic medications \	treatment	– anticonvulsants	anticonvulsants	0.96297636	[{"concept":"anticonvulsants","ids":["D27.505.954.427.080"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00174525	entity	exclusion	- Anticonvulsants, anti-Parkinson's, anticoagulant, or narcotic medications	– anticonvulsants , anti - parkinson ' s , anticoagulant , or narcotic medications \	treatment	anticoagulant	anticoagulant	0.96297636	[{"concept":"anticoagulants","ids":["D27.505.954.502.119"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00174525	entity	inclusion	- Diagnosis of probable AD	– diagnosis of probable ad \	chronic_disease	probable ad \	probable ad	0.932915	[{"concept":"alzheimer's disease","ids":["F03.615.400.100"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00174525	entity	inclusion	- Fluency in English	– fluency in english \	language_fluency	– fluency in english \	fluency english	0.92923647	[{"concept":"english language fluency","ids":["LF01.01"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00174525	entity	exclusion	- History of autoimmune disease	– history of autoimmune disease \	chronic_disease	of autoimmune disease \	autoimmune	0.99855668	[{"concept":"autoimmune disease","ids":["C20.111"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00174525	entity	exclusion	- History of stroke or seizure	– history of stroke or seizure \	chronic_disease	of stroke	stroke	0.99315368	[{"concept":"stroke","ids":["C10.228.140.300.775","C14.907.253.855"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00174525	entity	exclusion	- History of stroke or seizure	– history of stroke or seizure \	chronic_disease	seizure \	seizure	0.99315368	[{"concept":"epileptic seizure","ids":["C23.888.592.742"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00174525	entity	inclusion	- Magnetic Resonance Imaging (MRI) scan consistent with the diagnosis of AD	– magnetic resonance imaging ( mri ) scan consistent with the diagnosis of ad \	treatment	mri ) scan consistent with	mri scan consistent	0.82968839	[{"concept":null,"ids":null,"source":"embedding_grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00174525	entity	inclusion	- Magnetic Resonance Imaging (MRI) scan consistent with the diagnosis of AD	– magnetic resonance imaging ( mri ) scan consistent with the diagnosis of ad \	treatment	with the diagnosis of ad	ad	0.84967606	[{"concept":"pharmaceutical preparations","ids":["D26"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Incorrect	Incorrect	Incorrect
NCT00174525	entity	inclusion	- Magnetic Resonance Imaging (MRI) scan consistent with the diagnosis of AD	– magnetic resonance imaging ( mri ) scan consistent with the diagnosis of ad \	treatment	– magnetic resonance imaging ( mri	magnetic resonance imaging mri	0.85096407	[{"concept":null,"ids":null,"source":"embedding_grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00174525	entity	exclusion	- Major psychiatric disorder	– major psychiatric disorder \	chronic_disease	major psychiatric disorder \	psychiatric disorder	0.99688157	[{"concept":"mental disorder","ids":["F03"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00174525	entity	exclusion	- Presence of pacemakers or foreign metal objects in the eyes, skin, or body	– presence of pacemakers or foreign metal objects in the eyes , skin , or body	treatment	of pacemakers	pacemakers	0.57406398	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00174525	entity	exclusion	- Presence of pacemakers or foreign metal objects in the eyes, skin, or body	– presence of pacemakers or foreign metal objects in the eyes , skin , or body	treatment	foreign	foreign	0.57406398	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00174525	entity	exclusion	- Prior treatment with experimental immunotherapeutics or vaccines for AD	– prior treatment with experimental immunotherapeutics or vaccines for ad \	treatment	vaccines for ad	vaccines ad	0.89657346	[{"concept":null,"ids":null,"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00174525	entity	exclusion	- Prior treatment with experimental immunotherapeutics or vaccines for AD	– prior treatment with experimental immunotherapeutics or vaccines for ad \	treatment	– prior treatment with experimental immunotherapeutics	treatment experimental immunotherapeutics	0.89657346	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00174525	entity	exclusion	- Prior treatment with experimental immunotherapeutics or vaccines for AD	– prior treatment with experimental immunotherapeutics or vaccines for ad \	chronic_disease	for ad \	ad	0.80569305	[{"concept":"alzheimer's disease","ids":["F03.615.400.100"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Incorrect
NCT00174525	entity	exclusion	- Significant neurological disease other than AD	– significant neurological disease other than ad \	chronic_disease	than ad \	ad	0.89155498	[{"concept":"alzheimer's disease","ids":["F03.615.400.100"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Incorrect
NCT00174525	entity	exclusion	- Significant neurological disease other than AD	– significant neurological disease other than ad \	chronic_disease	significant neurological disease other than	neurological disease	0.96877434	[{"concept":"neurological disorder","ids":["C10"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Incorrect
NCT00174525	entity	exclusion	- Significant systemic illness	– significant systemic illness \	chronic_disease	significant systemic illness \	systemic	0.9402553	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00174525	entity	inclusion	- Stable doses of medications	– stable doses of medications \	treatment	of medications \	medications	0.68795977	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00174525	attribute	exclusion	- Weight greater than 120kg (264 lbs.)	– weight greater than @DIGITS kg ( @DIGITS lbs . ) \	clinical_variable			1	[{"concept":"weight","ids":["X93"],"source":"cfg"}]	{"unit":"kg","upper":{"incl":true,"value":"120"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT00594516	entity	exclusion	- Any scheduled surgery or painful procedure during the study, or any clinically significant disease that, in the opinion of the investigator, may affect efficacy or safety assessments	– any scheduled surgery or painful procedure during the study , or any clinically significant disease that , in the opinion of the investigator , may affect efficacy or safety assessments \	treatment	painful	painful	0.99400398	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00594516	entity	exclusion	- Any scheduled surgery or painful procedure during the study, or any clinically significant disease that, in the opinion of the investigator, may affect efficacy or safety assessments	– any scheduled surgery or painful procedure during the study , or any clinically significant disease that , in the opinion of the investigator , may affect efficacy or safety assessments \	treatment	scheduled surgery	scheduled surgery	0.99400398	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00594516	entity	exclusion	- Clinically relevant history of hypersensitivity, allergy, or contraindications to acetaminophen or opioid analgesics (or ingredients)	– clinically relevant history of hypersensitivity , allergy , or contraindications to acetaminophen or opioid analgesics ( or ingredients )	allergy_name	or ingredients )	ingredients	0.78482946	[{"concept":"allergy: food ingredients","ids":["D27.720.372","G07.203.300.514"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00594516	entity	exclusion	- Clinically relevant history of hypersensitivity, allergy, or contraindications to acetaminophen or opioid analgesics (or ingredients)	– clinically relevant history of hypersensitivity , allergy , or contraindications to acetaminophen or opioid analgesics ( or ingredients )	allergy_name	to acetaminophen	acetaminophen	0.96460409	[{"concept":"allergy: tylenol","ids":["D02.065.199.092.040","D02.092.146.113.092.040"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00594516	entity	exclusion	- Clinically relevant history of hypersensitivity, allergy, or contraindications to acetaminophen or opioid analgesics (or ingredients)	– clinically relevant history of hypersensitivity , allergy , or contraindications to acetaminophen or opioid analgesics ( or ingredients )	allergy_name	opioid analgesics ( or	opioid analgesics	0.96460409	[{"concept":"allergy: opioids","ids":["D27.505.696.277.600.500","D27.505.696.663.850.014.760.500","D27.505.954.427.040.550.500","D27.505.954.427.210.600.500"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00594516	entity	inclusion	- Diagnosis of Low Back Pain (LBP) of non-malignant origin present for at least 3 months immediately before study entry	– diagnosis of low back pain ( lbp ) of non - malignant origin present for at least @DIGITS months immediately before study entry \	cancer	for at least	least	0.48705693	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00594516	entity	inclusion	- For entry into the double-blind period subjects must have remained on the same optimal stable dose and frequency of tapentadol (CG5503) IR administration during the last 3 days of the open-label treatment period	– for entry into the double - blind period subjects must have remained on the same optimal stable dose and frequency of tapentadol ( cg5503 ) ir administration during the last @DIGITS days of the open - label treatment period \	treatment	treatment period \	treatment period	0.59508514	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00594516	entity	inclusion	- For entry into the double-blind period subjects must have remained on the same optimal stable dose and frequency of tapentadol (CG5503) IR administration during the last 3 days of the open-label treatment period	– for entry into the double - blind period subjects must have remained on the same optimal stable dose and frequency of tapentadol ( cg5503 ) ir administration during the last @DIGITS days of the open - label treatment period \	treatment	during the last 3 days	during last digits	0.51230542	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00594516	entity	exclusion	- History of chronic hepatitis B or C, or HIV, or presence of active hepatitis B or C in past 3 months	– history of chronic hepatitis b or c , or hiv , or presence of active hepatitis b or c in past @DIGITS months \	chronic_disease	of chronic hepatitis b	hepatitis b	0.963985	[{"concept":"hepatitis b","ids":["C01.925.256.430.400","C01.925.440.435","C06.552.380.705.437"],"source":"grounded_mv_slots"},{"concept":"hepatitis","ids":["C06.552.380"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00594516	entity	exclusion	- History of chronic hepatitis B or C, or HIV, or presence of active hepatitis B or C in past 3 months	– history of chronic hepatitis b or c , or hiv , or presence of active hepatitis b or c in past @DIGITS months \	chronic_disease	or c	c	0.89520612	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00594516	entity	exclusion	- History of chronic hepatitis B or C, or HIV, or presence of active hepatitis B or C in past 3 months	– history of chronic hepatitis b or c , or hiv , or presence of active hepatitis b or c in past @DIGITS months \	chronic_disease	active hepatitis b	hepatitis b	0.91298022	[{"concept":"hepatitis b","ids":["C01.925.256.430.400","C01.925.440.435","C06.552.380.705.437"],"source":"grounded_mv_slots"},{"concept":"hepatitis","ids":["C06.552.380"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00594516	entity	exclusion	- History of chronic hepatitis B or C, or HIV, or presence of active hepatitis B or C in past 3 months	– history of chronic hepatitis b or c , or hiv , or presence of active hepatitis b or c in past @DIGITS months \	chronic_disease	c in past	c	0.91298022	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00594516	entity	exclusion	- History of malignancy within the past 2 years, with the exception of basal cell carcinoma that has been treated and is no longer present	– history of malignancy within the past @DIGITS years , with the exception of basal cell carcinoma that has been treated and is no longer present \	cancer	of malignancy within the	malignancy	0.96884156	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00594516	entity	exclusion	- History of malignancy within the past 2 years, with the exception of basal cell carcinoma that has been treated and is no longer present	– history of malignancy within the past @DIGITS years , with the exception of basal cell carcinoma that has been treated and is no longer present \	cancer	of basal cell carcinoma that has	basal cell carcinoma	0.96597651	[{"concept":"carcinoma","ids":["C04.557.470.200"],"source":"grounded_mv_slots"},{"concept":"basal-cell carcinoma","ids":["C04.557.470.565.165"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00594516	entity	exclusion	- History of seizure disorder	– history of seizure disorder \	chronic_disease	of seizure disorder \	seizure	0.99931459	[{"concept":"epileptic seizure","ids":["C23.888.592.742"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00594516	entity	exclusion	- Moderately or severely impaired liver function	– moderately or severely impaired liver function \	chronic_disease	severely impaired liver function \	severely impaired liver function	0.72571049	[{"concept":"liver disease","ids":["C06.552"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00594516	entity	exclusion	- Severely impaired kidney function	– severely impaired kidney function \	chronic_disease	severely impaired kidney function \	severely impaired kidney function	0.86282874	[{"concept":"renal insufficiency","ids":["C13.351.968.419.780"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00594516	entity	inclusion	- Subjects receiving opioid treatment must have a total daily opioid dose <= 160 mg/day of oral morphine equivalent	– subjects receiving opioid treatment must have a total daily opioid dose ≺= @DIGITS mg / day of oral morphine equivalent \	treatment	receiving opioid treatment must have	receiving opioid treatment	0.96209973	[{"concept":"analgesics, opioid","ids":["D27.505.696.277.600.500","D27.505.696.663.850.014.760.500","D27.505.954.427.040.550.500","D27.505.954.427.210.600.500"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Incorrect
NCT00594516	entity	inclusion	- Subjects receiving opioid treatment must have a total daily opioid dose <= 160 mg/day of oral morphine equivalent	– subjects receiving opioid treatment must have a total daily opioid dose ≺= @DIGITS mg / day of oral morphine equivalent \	treatment	daily opioid dose ≺= @DIGITS mg / day	daily opioid dose digits mg day	0.52574221	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00594516	entity	inclusion	- Subjects receiving opioid treatment must have a total daily opioid dose <= 160 mg/day of oral morphine equivalent	– subjects receiving opioid treatment must have a total daily opioid dose ≺= @DIGITS mg / day of oral morphine equivalent \	treatment	morphine equivalent \	morphine equivalent	0.6859343	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00594516	attribute	inclusion	- Subjects receiving opioid treatment must have a total daily opioid dose <= 160 mg/day of oral morphine equivalent	– subjects receiving opioid treatment must have a total daily opioid dose ≺= @DIGITS mg / day of oral morphine equivalent \	clinical_variable			1	[{"concept":"daily_opioid_dose","ids":["X68"],"source":"cfg"}]	{"unit":"mg/day","upper":{"incl":true,"value":"160"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT00594516	entity	exclusion	- Surgery in low back area within 3 months of screening or expected surgery in the low back area during the study	– surgery in low back area within @DIGITS months of screening or expected surgery in the low back area during the study \	treatment	– surgery in low back	surgery low back	0.86964119	[{"concept":"orthognathic surgical procedures","ids":["E04.545.562","E04.555.580.289"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00594516	entity	exclusion	- Surgery in low back area within 3 months of screening or expected surgery in the low back area during the study	– surgery in low back area within @DIGITS months of screening or expected surgery in the low back area during the study \	treatment	expected surgery in the	expected surgery	0.88178675	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00594516	entity	inclusion	- Taking drug treatment for pain for at least 3 months before screening and who are dissatisfied with current therapy	– taking drug treatment for pain for at least @DIGITS months before screening and who are dissatisfied with current therapy \	treatment	taking drug treatment for pain	drug treatment pain	0.75109725	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00594516	entity	inclusion	- Taking drug treatment for pain for at least 3 months before screening and who are dissatisfied with current therapy	– taking drug treatment for pain for at least @DIGITS months before screening and who are dissatisfied with current therapy \	treatment	with current therapy \	therapy	0.78703614	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00594516	entity	exclusion	- Women who are pregnant or breast-feeding	– women who are pregnant or breast - feeding \	pregnancy	who are pregnant	pregnant	0.92530732	[{"concept":"pregnant","ids":["PG01"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00594516	entity	exclusion	- Women who are pregnant or breast-feeding	– women who are pregnant or breast - feeding \	pregnancy	breast-feeding	breast-feeding	0.92530732	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00594516	entity	exclusion	- Women who are pregnant or breast-feeding	– women who are pregnant or breast-feeding \	gender	– women	women	0.99625392	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00730587	entity	exclusion	- Child that has any carbohydrate metabolism disorder	– child that has any carbohydrate metabolism disorder \	chronic_disease	any carbohydrate metabolism disorder \	carbohydrate metabolism	0.78500604	[{"concept":"metabolic disease","ids":["C18.452"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00730587	entity	exclusion	- Child that has any condition that may affect growth	– child that has any condition that may affect growth \	chronic_disease	– child	child	0.4901296	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00730587	entity	exclusion	- Child that takes any medications that may interfere with study parameters as determined by the investigator	– child that takes any medications that may interfere with study parameters as determined by the investigator	treatment	any medications that may	medications	0.83701351	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00730587	attribute	inclusion	- Healthy children between ages of 5 months and 3 years	– healthy children between ages of @DIGITS months and @DIGITS years \	clinical_variable			0.92857143	[{"concept":"age","ids":["X57"],"source":"cfg"}]	{"unit":"month","lower":{"incl":true,"value":"5"},"upper":{"incl":true,"value":"3"},"relation_type":"numerical","score":0.9285714285714286}	Incorrect	Incorrect	Incorrect
NCT00737958	entity	exclusion	- Asthma	– asthma \	chronic_disease	– asthma \	asthma	0.72116417	[{"concept":"asthma","ids":["C20.543.480.680.095","C08.127.108","C08.381.495.108","C08.674.095"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00737958	entity	exclusion	- Digoxin therapy	– digoxin therapy \	treatment	– digoxin therapy \	digoxin therapy	0.84232269	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00737958	entity	inclusion	- Documented coronary heart disease	– documented coronary heart disease \	chronic_disease	documented coronary heart disease \	coronary heart	0.97874904	[{"concept":"coronary disease","ids":["C14.907.585.250","C14.280.647.250"],"source":"grounded_mv_slots"},{"concept":"coronary disease","ids":["C14.907.585.250","C14.280.647.250"],"source":"embedding_grounded_mv_slots"},{"concept":"coronary artery disease","ids":["C14.907.585.250.260"],"source":"grounded_mv_slots"},{"concept":"heart failure","ids":["C14.280.434"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00737958	entity	exclusion	- History of arrhythmia	– history of arrhythmia \	chronic_disease	of arrhythmia \	arrhythmia	0.98896891	[{"concept":"heart arrhythmia","ids":["C23.550.073"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00737958	entity	exclusion	- Intercurrent illness	– intercurrent illness	chronic_disease	– intercurrent illness	intercurrent	0.74055212	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00737958	entity	exclusion	- Patients with unstable disease (ACS or unstable symptoms within 3 months)	– patients with unstable disease ( acs or unstable symptoms within @DIGITS months ) \	chronic_disease	or unstable symptoms within	symptoms	0.65762846	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00737958	entity	exclusion	- Patients with unstable disease (ACS or unstable symptoms within 3 months)	– patients with unstable disease ( acs or unstable symptoms within @DIGITS months ) \	chronic_disease	with unstable disease ( acs	acs	0.80553478	[{"concept":"acrocallosal syndrome","ids":["C16.131.666.034.500"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00737958	entity	exclusion	- Renal or hepatic failure	– renal or hepatic failure \	chronic_disease	– renal	renal	0.91206019	[{"concept":"renal insufficiency","ids":["C13.351.968.419.780"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00737958	entity	exclusion	- Renal or hepatic failure	– renal or hepatic failure \	chronic_disease	hepatic failure \	hepatic	0.91206019	[{"concept":"liver disease","ids":["C06.552"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00737958	entity	exclusion	- Severe 3 vessel coronary artery disease or left main stem stenosis that has not been revascularised	– severe @DIGITS vessel coronary artery disease or left main stem stenosis that has not been revascularised \	chronic_disease	left main stem stenosis that has	left main stem stenosis	0.75835293	[{"concept":"stenosis","ids":["C23.300.287"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00737958	entity	exclusion	- Severe 3 vessel coronary artery disease or left main stem stenosis that has not been revascularised	– severe @DIGITS vessel coronary artery disease or left main stem stenosis that has not been revascularised \	chronic_disease	severe 3 vessel coronary artery disease	digits vessel coronary artery	0.75835293	[{"concept":"coronary disease","ids":["C14.907.585.250","C14.280.647.250"],"source":"grounded_mv_slots"},{"concept":"coronary artery disease","ids":["C14.907.585.250.260"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00737958	entity	inclusion	- Symptoms of stable angina pectoris	– symptoms of stable angina pectoris \	chronic_disease	of stable angina pectoris \	angina pectoris	0.85876904	[{"concept":"angina pectoris","ids":["C23.888.592.612.233.500","C14.280.647.187","C14.907.585.187"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00737958	entity	exclusion	- Uncontrolled hypertension	– uncontrolled hypertension \	chronic_disease	uncontrolled hypertension \	hypertension	0.99479475	[{"concept":"hypertension","ids":["C14.907.489"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00791427	entity	inclusion	- Ability to provide written informed consent and comply with study assessments for the full duration of the study	– ability to provide written informed consent and comply with study assessments for the full duration of the study \	contraception_consent	– ability	ability	0.53633469	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00791427	entity	inclusion	- Ability to provide written informed consent and comply with study assessments for the full duration of the study	– ability to provide written informed consent and comply with study assessments for the full duration of the study \	contraception_consent	ability to provide written informed consent	ability provide written informed consent	0.62994797	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT00791427	entity	exclusion	- Active ocular or peri-ocular infection	– active ocular or peri - ocular infection \	chronic_disease	peri - ocular infection \	peri ocular infection	0.85332202	[{"concept":"infection","ids":["C01.539"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT00791427	entity	exclusion	- Active ocular or peri-ocular infection	– active ocular or peri - ocular infection \	chronic_disease	active ocular	active ocular	0.85332202	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00791427	attribute	inclusion	- Age >55 years	– age > @DIGITS years \	clinical_variable			1	[{"concept":"age","ids":["X57"],"source":"cfg"}]	{"unit":"year","lower":{"incl":false,"value":"55"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Any other condition that the investigator believes would pose a significant hazard to the subject if the investigational therapy were initiated	– any other condition that the investigator believes would pose a significant hazard to the subject if the investigational therapy were initiated \	treatment	the investigational therapy were initiated	investigational therapy were initiated	0.91310842	[{"concept":"therapies, investigational","ids":["E02.931"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Incorrect
NCT00791427	attribute	inclusion	- Lesion size less than or equal to 12 MPS disc areas	– lesion size less than or equal to @DIGITS mps disc areas \	clinical_variable			1	[{"concept":"lesion_size","ids":["X64"],"source":"cfg"}]	{"unit":"mps_disc_area","upper":{"incl":true,"value":"12"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Ocular surgery within 1 month prior to the study	– ocular surgery within @DIGITS month prior to the study	treatment	– ocular surgery within @DIGITS	ocular surgery digits	0.97807813	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00791427	entity	exclusion	- Other causes of CNV not related to AMD	– other causes of cnv not related to amd \	chronic_disease	of cnv not	cnv not	0.51410991	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00791427	entity	exclusion	- Other causes of CNV not related to AMD	– other causes of cnv not related to amd \	chronic_disease	to amd \	amd	0.58367366	[{"concept":"age related macular degeneration","ids":["C11.768.585.439"],"source":"grounded_mv_slots"},{"concept":"age related macular degeneration","ids":["C11.768.585.439"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Incorrect
NCT00791427	entity	exclusion	- Participation in another simultaneous medical investigation or trial	– participation in another simultaneous medical investigation or trial \	treatment	trial \	trial	0.65341274	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00791427	entity	exclusion	- Participation in another simultaneous medical investigation or trial	– participation in another simultaneous medical investigation or trial \	treatment	simultaneous medical investigation	simultaneous investigation	0.65341274	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00791427	entity	inclusion	- Patients to be included in the study must have AMD with choroidal neovascularization	– patients to be included in the study must have amd with choroidal neovascularization \	chronic_disease	have amd with choroidal neovascularization \	amd choroidal neovascularization	0.56210747	[{"concept":"choroid disease","ids":["C11.941.160"],"source":"grounded_mv_slots"},{"concept":"choroidal neovascularization","ids":["C23.550.589.500.145","C11.941.160.244"],"source":"grounded_mv_slots"},{"concept":"age related macular degeneration","ids":["C11.768.585.439"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Pregnancy (positive pregnancy test)	– pregnancy ( positive pregnancy test ) \	pregnancy	pregnancy test ) \	pregnancy test	0.7681345	[{"concept":"pregnant","ids":["PG01"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Pregnancy (positive pregnancy test)	– pregnancy ( positive pregnancy test ) \	pregnancy	– pregnancy ( positive	pregnancy positive	0.92070878	[{"concept":"pregnant","ids":["PG01"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Premenopausal women not using adequate contraception. The following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an IUD, or contraceptive hormone implant or patch	– premenopausal women not using adequate contraception . the following are considered effective means of contraception : surgical sterilization or use of oral contraceptives , barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel , an iud , or contraceptive hormone implant or patch \	contraception_consent	use of oral contraceptives	oral contraceptives	0.85828774	[{"concept":"consent to combined oral contraceptives","ids":["CC01.01.02.02"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Premenopausal women not using adequate contraception. The following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an IUD, or contraceptive hormone implant or patch	– premenopausal women not using adequate contraception . the following are considered effective means of contraception : surgical sterilization or use of oral contraceptives , barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel , an iud , or contraceptive hormone implant or patch \	contraception_consent	diaphragm in conjunction with spermicidal gel	diaphragm conjunction spermicidal gel	0.64496054	[{"concept":"consent to diaphragm","ids":["CC01.02.02"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Premenopausal women not using adequate contraception. The following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an IUD, or contraceptive hormone implant or patch	– premenopausal women not using adequate contraception . the following are considered effective means of contraception : surgical sterilization or use of oral contraceptives , barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel , an iud , or contraceptive hormone implant or patch \	contraception_consent	a condom	condom	0.64496054	[{"concept":"consent to condom","ids":["CC01.02.01"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Premenopausal women not using adequate contraception. The following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an IUD, or contraceptive hormone implant or patch	– premenopausal women not using adequate contraception . the following are considered effective means of contraception : surgical sterilization or use of oral contraceptives , barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel , an iud , or contraceptive hormone implant or patch \	contraception_consent	an iud	iud	0.71599226	[{"concept":"consent to intrauterine device","ids":["CC01.03.01"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Premenopausal women not using adequate contraception. The following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an IUD, or contraceptive hormone implant or patch	– premenopausal women not using adequate contraception . the following are considered effective means of contraception : surgical sterilization or use of oral contraceptives , barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel , an iud , or contraceptive hormone implant or patch \	contraception_consent	or contraceptive hormone implant	contraceptive hormone implant	0.68808852	[{"concept":"consent to contraception","ids":["CC01"],"source":"grounded_mv_slots"},{"concept":"consent to contraceptive implant","ids":["CC01.03.02"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Premenopausal women not using adequate contraception. The following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an IUD, or contraceptive hormone implant or patch	– premenopausal women not using adequate contraception . the following are considered effective means of contraception : surgical sterilization or use of oral contraceptives , barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel , an iud , or contraceptive hormone implant or patch \	contraception_consent	barrier contraception with either	barrier contraception either	0.85828774	[{"concept":"consent to contraception","ids":["CC01"],"source":"grounded_mv_slots"},{"concept":"consent to barrier contraception","ids":["CC01.02"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Premenopausal women not using adequate contraception. The following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an IUD, or contraceptive hormone implant or patch	– premenopausal women not using adequate contraception . the following are considered effective means of contraception : surgical sterilization or use of oral contraceptives , barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel , an iud , or contraceptive hormone implant or patch \	contraception_consent	not using adequate contraception . the	not using adequate contraception	0.91028806	[{"concept":"consent to contraception","ids":["CC01"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Premenopausal women not using adequate contraception. The following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an IUD, or contraceptive hormone implant or patch	– premenopausal women not using adequate contraception . the following are considered effective means of contraception : surgical sterilization or use of oral contraceptives , barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel , an iud , or contraceptive hormone implant or patch \	contraception_consent	considered effective means of contraception : surgical sterilization	considered effective means contraception surgical sterilization	0.85828774	[{"concept":"is sterilized","ids":["CC01.05"],"source":"grounded_mv_slots"},{"concept":"consent to contraception","ids":["CC01"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Premenopausal women not using adequate contraception. The following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an IUD, or contraceptive hormone implant or patch	– premenopausal women not using adequate contraception . the following are considered effective means of contraception : surgical sterilization or use of oral contraceptives , barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel , an iud , or contraceptive hormone implant or patch \	contraception_consent	patch \	patch	0.68808852	[{"concept":"consent to contraceptive patch","ids":["CC01.01.02.01"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT00791427	entity	exclusion	- Premenopausal women not using adequate contraception. The following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an IUD, or contraceptive hormone implant or patch	– premenopausal women not using adequate contraception. the following are considered effective means of contraception: surgical sterilization or use of oral contraceptives, barrier contraception with either a condom or diaphragm in conjunction with spermicidal gel, an iud, or contraceptive hormone implant or patch \	gender	premenopausal women not using	premenopausal women not using	0.97548547	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT00791427	entity	exclusion	- Prior treatment with an anti-VEGF agent within 6 months of enrollment in this study	– prior treatment with an anti - vegf agent within @DIGITS months of enrollment in this study \	treatment	– prior treatment with an anti - vegf agent within @DIGITS	treatment anti vegf agent digits	0.90391624	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01301118	entity	exclusion	- Clinical disease that contraindication procedure	– clinical disease that contraindication procedure \	chronic_disease	– clinical disease	clinical disease	0.45603316	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01301118	entity	inclusion	- Debridement and skin graft indication and procedure realization	– debridement and skin graft indication and procedure realization \	treatment	– debridement	debridement	0.85678126	[{"concept":"debridement","ids":["E04.176"],"source":"embedding_grounded_mv_slots"},{"concept":"debridement","ids":["E04.176"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT01301118	entity	inclusion	- Debridement and skin graft indication and procedure realization	– debridement and skin graft indication and procedure realization \	treatment	skin graft indication and	skin graft indication	0.85678126	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01301118	entity	inclusion	- Debridement and skin graft indication and procedure realization	– debridement and skin graft indication and procedure realization \	treatment	procedure realization \	procedure realization	0.53961463	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01301118	attribute	inclusion	- More than 18 years of age	– more than @DIGITS years of age \	clinical_variable			1	[{"concept":"age","ids":["X57"],"source":"cfg"}]	{"unit":"year","lower":{"incl":false,"value":"18"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT01301118	entity	exclusion	- Not have debridement or graft indication	– not have debridement or graft indication \	treatment	have debridement	debridement	0.87367014	[{"concept":"debridement","ids":["E04.176"],"source":"embedding_grounded_mv_slots"},{"concept":"debridement","ids":["E04.176"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Incorrect
NCT01301118	entity	exclusion	- Not have debridement or graft indication	– not have debridement or graft indication \	treatment	graft indication \	graft indication	0.87367014	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01301118	entity	exclusion	- Skin disease	– skin disease \	chronic_disease	– skin disease \	skin disease	0.81050206	[{"concept":"skin disease","ids":["C17.800"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01317927	attribute	inclusion	- Age >=18 years old	– age >= @DIGITS years old \	clinical_variable			1	[{"concept":"age","ids":["X57"],"source":"cfg"}]	{"unit":"year","lower":{"incl":true,"value":"18"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT01317927	entity	exclusion	- Anticancer therapy within 2 weeks prior to study treatment	– anticancer therapy within @DIGITS weeks prior to study treatment \	treatment	– anticancer therapy within @DIGITS	anticancer therapy digits	0.9847551	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01317927	entity	exclusion	- Anticancer therapy within 2 weeks prior to study treatment	– anticancer therapy within @DIGITS weeks prior to study treatment \	treatment	study treatment \	treatment	0.77591038	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01317927	entity	exclusion	- Clinically significant CNS disorder, altered mental status or psychiatric disorders precluding understanding of the informed consent process and/or completing trial procedures	– clinically significant cns disorder , altered mental status or psychiatric disorders precluding understanding of the informed consent process and / or completing trial procedures \	chronic_disease	altered mental status	altered mental status	0.8371348	[{"concept":"mental disorder","ids":["F03"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT01317927	entity	exclusion	- Clinically significant CNS disorder, altered mental status or psychiatric disorders precluding understanding of the informed consent process and/or completing trial procedures	– clinically significant cns disorder , altered mental status or psychiatric disorders precluding understanding of the informed consent process and / or completing trial procedures \	chronic_disease	psychiatric disorders precluding understanding	psychiatric precluding understanding	0.8371348	[{"concept":"mental disorder","ids":["F03"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT01317927	entity	exclusion	- Clinically significant CNS disorder, altered mental status or psychiatric disorders precluding understanding of the informed consent process and/or completing trial procedures	– clinically significant cns disorder , altered mental status or psychiatric disorders precluding understanding of the informed consent process and / or completing trial procedures \	chronic_disease	significant cns disorder	cns	0.95936851	[{"concept":"central nervous system disease","ids":["C10.228"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01317927	entity	exclusion	- Coexisting active infection or other medical condition likely to interfere with trial procedures	– coexisting active infection or other medical condition likely to interfere with trial procedures \	chronic_disease	coexisting active infection	coexisting infection	0.95018652	[{"concept":"infection","ids":["C01.539"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01317927	attribute	inclusion	- ECOG 0-2	– ecog @DIGITS - @DIGITS \	clinical_variable			1	[{"concept":"ecog","ids":["X71"],"source":"cfg"}]	{"value":["0","1","2"],"relation_type":"ordinal","score":1}	Correct	Correct	Correct
NCT01317927	attribute	inclusion	- Estimated life expectancy >3months	– estimated life expectancy > @DIGITS months \	clinical_variable			1	[{"concept":"life_expectancy","ids":["X83"],"source":"cfg"}]	{"unit":"month","lower":{"incl":false,"value":"3"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT01317927	entity	inclusion	- Histological or cytological confirmed diagnosis of malignant disease	– histological or cytological confirmed diagnosis of malignant disease \	cancer	of malignant disease \	malignant	0.81787334	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Incorrect	Ungrounded	Ungrounded
NCT01317927	entity	exclusion	- Investigational therapy within 4 weeks of study treatment	– investigational therapy within @DIGITS weeks of study treatment \	treatment	study treatment \	treatment	0.75528618	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01317927	entity	exclusion	- Investigational therapy within 4 weeks of study treatment	– investigational therapy within @DIGITS weeks of study treatment \	treatment	– investigational therapy within @DIGITS	investigational therapy digits	0.94410891	[{"concept":"therapies, investigational","ids":["E02.931"],"source":"grounded_mv_slots"},{"concept":"therapies, investigational","ids":["E02.931"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01317927	entity	exclusion	- Known infection with HIV, Hep B or Hep C	– known infection with hiv , hep b or hep c	chronic_disease	known infection with hiv	infection hiv	0.85484914	[{"concept":"infection","ids":["C01.539"],"source":"grounded_mv_slots"},{"concept":"human immunodeficiency virus infectious disease","ids":["C20.673.480"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT01317927	entity	exclusion	- Known infection with HIV, Hep B or Hep C	– known infection with hiv , hep b or hep c	chronic_disease	hep b	hep b	0.85484914	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01317927	entity	exclusion	- Known infection with HIV, Hep B or Hep C	– known infection with hiv , hep b or hep c	chronic_disease	hep c	hep c	0.85484914	[{"concept":"hepatitis c","ids":["C06.552.380.705.440","C01.925.440.440","C01.925.782.350.350"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01317927	entity	exclusion	- Low dose anticoagulation therapy within 2 week prior to study treatment	– low dose anticoagulation therapy within @DIGITS week prior to study treatment \	treatment	study treatment \	treatment	0.75905095	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01317927	entity	exclusion	- Low dose anticoagulation therapy within 2 week prior to study treatment	– low dose anticoagulation therapy within @DIGITS week prior to study treatment \	treatment	dose anticoagulation therapy within @DIGITS	dose anticoagulation therapy digits	0.99025477	[{"concept":"anticoagulants","ids":["D27.505.954.502.119"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01317927	entity	exclusion	- Major surgery within 2 weeks of study treatment	– major surgery within @DIGITS weeks of study treatment \	treatment	– major surgery within @DIGITS	surgery digits	0.94115711	[{"concept":"contraindications, procedure","ids":["E02.208.600"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT01317927	entity	exclusion	- Major surgery within 2 weeks of study treatment	– major surgery within @DIGITS weeks of study treatment \	treatment	study treatment \	treatment	0.7682232	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01317927	entity	inclusion	- Negative pregnancy test for women of child bearing potential	– negative pregnancy test for women of child bearing potential \	pregnancy	– negative pregnancy test for	negative pregnancy test	0.87458633	[{"concept":"pregnant","ids":["PG01"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01317927	entity	inclusion	- Negative pregnancy test for women of child bearing potential	– negative pregnancy test for women of child bearing potential \	gender	for women of child	women child	0.99634543	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01317927	entity	exclusion	- Patients not willing to use effective contraception	– patients not willing to use effective contraception \	contraception_consent	patients not willing to use effective contraception \	not willing effective contraception	0.96906902	[{"concept":"consent to contraception","ids":["CC01"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT01317927	entity	exclusion	- Pregnant or breast feeding women	– pregnant or breast feeding women \	pregnancy	– pregnant	pregnant	0.90329621	[{"concept":"pregnant","ids":["PG01"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01317927	entity	exclusion	- Pregnant or breast feeding women	– pregnant or breast feeding women \	pregnancy	breast feeding	breast feeding	0.90329621	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01317927	entity	exclusion	- Pregnant or breast feeding women	– pregnant or breast feeding women \	gender	women \	feeding women	0.94666446	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01317927	entity	exclusion	- Significant cardiovascular disease (NYHA Class III or IV)	– significant cardiovascular disease ( nyha class iii or iv ) \	chronic_disease	significant cardiovascular disease ( nyha	cardiovascular nyha	0.9808078	[{"concept":"cardiovascular disease","ids":["C14"],"source":"grounded_mv_slots"},{"concept":"cardiovascular disease","ids":["C01.190","C14.260"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01317927	attribute	exclusion	- Significant cardiovascular disease (NYHA Class III or IV)	– significant cardiovascular disease ( nyha class iii or iv ) \	clinical_variable			1	[{"concept":"nyha","ids":["X84"],"source":"cfg"}]	{"value":["1","2"],"relation_type":"ordinal","score":1}	Correct	Correct	Correct
NCT01317927	entity	exclusion	- Symptomatic or untreated CNS metastases	– symptomatic or untreated cns metastases \	cancer	untreated cns metastases \	cns metastases	0.97008221	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01573676	entity	inclusion	- All candidates for bariatric surgery over 18 yrs of age	– all candidates for bariatric surgery over @DIGITS yrs of age \	treatment	for bariatric surgery over @DIGITS	bariatric surgery over digits	0.97589834	[{"concept":"bariatric surgery","ids":["E02.570.500.062","E04.062"],"source":"grounded_mv_slots"},{"concept":"bariatric surgery","ids":["E02.570.500.062","E04.062"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Incorrect
NCT01573676	attribute	inclusion	- All candidates for bariatric surgery over 18 yrs of age	– all candidates for bariatric surgery over @DIGITS yrs of age \	clinical_variable			1	[{"concept":"age","ids":["X57"],"source":"cfg"}]	{"unit":"year","lower":{"incl":false,"value":"18"},"relation_type":"numerical","score":1}	Correct	Correct	Correct
NCT01573676	entity	exclusion	- Patient had any bariatric surgery in the past	– patient had any bariatric surgery in the past \	treatment	any bariatric surgery in the	bariatric surgery	0.9891835	[{"concept":"bariatric surgery","ids":["E02.570.500.062","E04.062"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01573676	entity	exclusion	- Patients that underwent any OSA surgery in the past	– patients that underwent any osa surgery in the past \	treatment	any osa surgery in the	osa surgery	0.99136153	[{"concept":"complementary therapies","ids":["E02.190"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT01573676	entity	exclusion	- Patients who have / had cancer that received chemotherapy or radiotherapy	– patients who have / had cancer that received chemotherapy or radiotherapy	treatment	radiotherapy	radiotherapy	0.97776762	[{"concept":"radiotherapy","ids":["E02.815"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01573676	entity	exclusion	- Patients who have / had cancer that received chemotherapy or radiotherapy	– patients who have / had cancer that received chemotherapy or radiotherapy	treatment	received chemotherapy	chemotherapy	0.97776762	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01573676	entity	exclusion	- Patients who have / had cancer that received chemotherapy or radiotherapy	– patients who have / had cancer that received chemotherapy or radiotherapy	cancer	had cancer that received	cancer	0.9393348	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01573676	entity	exclusion	- Patients with CHD	– patients with chd \	chronic_disease	with chd \	chd	0.87532613	[{"concept":"coronary artery disease","ids":["C14.907.585.250.260"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01573676	entity	exclusion	- Patients with COPD	– patients with copd \	chronic_disease	with copd \	copd	0.98655683	[{"concept":"chronic obstructive pulmonary disease","ids":["C08.381.495.389"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Correct	Correct
NCT01588119	entity	exclusion	- contraindication for therapy with new oral anticoagulant (Dabigatran, Rivaroxaban, Apixaban, Edoxaban) according to Summary of Product Characteristics	– contraindication for therapy with new oral anticoagulant ( dabigatran , rivaroxaban , apixaban , edoxaban ) according to summary of product characteristics	treatment	new oral anticoagulant (	oral anticoagulant	0.8566879	[{"concept":"anticoagulants","ids":["D27.505.954.502.119"],"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT01588119	entity	exclusion	- contraindication for therapy with new oral anticoagulant (Dabigatran, Rivaroxaban, Apixaban, Edoxaban) according to Summary of Product Characteristics	– contraindication for therapy with new oral anticoagulant ( dabigatran , rivaroxaban , apixaban , edoxaban ) according to summary of product characteristics	treatment	for therapy with new	therapy	0.91033067	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01588119	entity	exclusion	- contraindication for therapy with new oral anticoagulant (Dabigatran, Rivaroxaban, Apixaban, Edoxaban) according to Summary of Product Characteristics	– contraindication for therapy with new oral anticoagulant ( dabigatran , rivaroxaban , apixaban , edoxaban ) according to summary of product characteristics	treatment	rivaroxaban	rivaroxaban	0.92533943	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01588119	entity	exclusion	- contraindication for therapy with new oral anticoagulant (Dabigatran, Rivaroxaban, Apixaban, Edoxaban) according to Summary of Product Characteristics	– contraindication for therapy with new oral anticoagulant ( dabigatran , rivaroxaban , apixaban , edoxaban ) according to summary of product characteristics	treatment	edoxaban ) according to summary	edoxaban according summary	0.92533943	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01588119	entity	exclusion	- contraindication for therapy with new oral anticoagulant (Dabigatran, Rivaroxaban, Apixaban, Edoxaban) according to Summary of Product Characteristics	– contraindication for therapy with new oral anticoagulant ( dabigatran , rivaroxaban , apixaban , edoxaban ) according to summary of product characteristics	treatment	apixaban	apixaban	0.92533943	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01588119	entity	exclusion	- contraindication for therapy with new oral anticoagulant (Dabigatran, Rivaroxaban, Apixaban, Edoxaban) according to Summary of Product Characteristics	– contraindication for therapy with new oral anticoagulant ( dabigatran , rivaroxaban , apixaban , edoxaban ) according to summary of product characteristics	treatment	dabigatran	dabigatran	0.92533943	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"fail","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01588119	entity	inclusion	- indication for treatment with long term anticoagulation	– indication for treatment with long term anticoagulation \	treatment	term anticoagulation \	term anticoagulation	0.94022673	[{"concept":"adrenal cortex hormones","ids":["D06.472.040"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT01588119	entity	inclusion	- indication for treatment with long term anticoagulation	– indication for treatment with long term anticoagulation \	treatment	for treatment with long	treatment long	0.80094656	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01588119	entity	inclusion	- indication for treatment with long term anticoagulation within the register:	– indication for treatment with long term anticoagulation within the register : \	treatment	for treatment with long	treatment long	0.7868593	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01588119	entity	inclusion	- indication for treatment with long term anticoagulation within the register:	– indication for treatment with long term anticoagulation within the register : \	treatment	term anticoagulation within the	term anticoagulation	0.93407869	[{"concept":"adrenal cortex hormones","ids":["D06.472.040"],"source":"embedding_grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT01588119	entity	inclusion	- initial adjustment or change to nex oral anticoagulant within routine treatment	– initial adjustment or change to nex oral anticoagulant within routine treatment \	treatment	nex oral anticoagulant within routine treatment \	nex oral anticoagulant routine treatment	0.75792495	[{"concept":"anticoagulants","ids":["D27.505.954.502.119"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Incorrect	Incorrect
NCT01588119	entity	inclusion	- intended anticoagulation in acute venous thromboembolism for min. 3 months	– intended anticoagulation in acute venous thromboembolism for min . @DIGITS months \	treatment	intended anticoagulation in acute	intended anticoagulation	0.85252546	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01588119	entity	exclusion	- missing phone number for telephone follow up	– missing phone number for telephone follow up \	technology_access	– missing phone number for telephone follow	missing phone number telephone	0.87735543	[{"concept":"has access to telephone","ids":["TA01.03"],"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Correct	Correct
NCT01588119	entity	inclusion	- other anticoagulation for min. 3 months within the approved indication	– other anticoagulation for min . @DIGITS months within the approved indication \	treatment	other anticoagulation for min	anticoagulation min	0.97793199	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01588119	entity	inclusion	- permanent anticoagulation in arterial fibrillation	– permanent anticoagulation in arterial fibrillation \	treatment	permanent anticoagulation	permanent anticoagulation	0.95488844	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
NCT01588119	entity	inclusion	- permanent anticoagulation in arterial fibrillation	– permanent anticoagulation in arterial fibrillation \	chronic_disease	arterial fibrillation \	arterial fibrillation	0.53358633	[{"concept":null,"ids":null,"source":"grounded_mv_slots"}]	{"constraint":"pass","relation_type":"entity"}	Correct	Ungrounded	Ungrounded
